Meson mass spectrum in QCD$_2$ 't Hooft's model

We study the spectrum of meson masses in large $N_c$ QCD$_2$ governed by celebrated 't Hooft's integral equation. We generalize analytical methods proposed by Fateev, Lukyanov and Zamolodchikov to the case of arbitrary, but equal quark masses $m_1=m_2.$ Our results include analytical expressions for spectral sums and systematic large-$n$ expansion. We also study the spectral sums in the chiral limit and the heavy quark limit and find a complete agreement with known results.

==> Phi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    104409,       2789]
NotebookOptionsPosition[    103948,       2774]
NotebookOutlinePosition[    104350,       2790]
CellTagsIndexPosition[    104307,       2787]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]m", "0"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["3", "4"], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[Alpha]", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], 
    SuperscriptBox["\[Pi]", "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[Alpha]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"], " ", "\[Pi]", " ", 
       "\[Lambda]"}], "]"}]}], 
    SuperscriptBox["\[Pi]", "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{
      SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]m", "1"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[Alpha]", "2"], 
    SuperscriptBox["\[Pi]", "4"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]m", "2"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", "6"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Alpha]", "3"], "-", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]m", "3"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "+", "\[Alpha]"}], 
      SuperscriptBox["\[Pi]", "6"]]}], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "8"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]m", "4"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "8"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "2"]}], "-", 
   
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"7", " ", "\[Alpha]"}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "8"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
     RowBox[{"194", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"110", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["\[Alpha]", "5"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "10"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]m", "5"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
      SuperscriptBox["\[Pi]", "10"]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "3"]}], "+", 
   
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"8", " ", "\[Alpha]"}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "10"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "2"]}], "+", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "24"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"168", " ", "\[Alpha]"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"300", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"156", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"24", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "10"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"480", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"2800", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "-", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
      RowBox[{"6184", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
      RowBox[{"5940", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"2904", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"8640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"3780", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"252", " ", 
       SuperscriptBox["\[Alpha]", "6"]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"4500", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2340", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"540", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]m", "6"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "4"]}], "-", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"24", "+", 
        RowBox[{"44", " ", "\[Alpha]"}], "+", 
        RowBox[{"5", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "3"]}], "-", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "216"}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"1224", " ", "\[Alpha]"}], "+", 
      RowBox[{"200", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"1992", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"984", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"144", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"408", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"264", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "2"]}], "+", 
   
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "168"}], "+", 
      RowBox[{"3880", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"3264", " ", "\[Alpha]"}], "+", 
      RowBox[{"8632", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"11664", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"4272", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"14520", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"5952", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"480", " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"648", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3672", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5976", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2952", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"612", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"396", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4608", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2784"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"84256", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"26496", " ", 
       SuperscriptBox["\[Pi]", "6"]}], "-", 
      RowBox[{"5856", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"357728", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
      RowBox[{"17280", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}], "+", 
      RowBox[{"59712", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"426208", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"211488", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"143520", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"229344", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"80640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"]}], "-", 
      RowBox[{"3168", " ", 
       SuperscriptBox["\[Alpha]", "7"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"80640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"51840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"2016", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"46560", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"39168", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"103584", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"139968", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"51264", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"174240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"71424", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"3888", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"4320", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"22032", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"35856", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"17712", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"864", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"2448", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"1584", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"12960", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]m", "7"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
      SuperscriptBox["\[Pi]", "14"]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "5"]}], "+", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"82", "+", 
        RowBox[{"142", " ", "\[Alpha]"}], "+", 
        RowBox[{"15", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "4"]}], "+", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "312"}], "+", 
      RowBox[{"280", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"1592", " ", "\[Alpha]"}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"2448", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"1168", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"164", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"448", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"284", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "3"]}], "-", 
   
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "600"}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"6144", " ", "\[Alpha]"}], "+", 
      RowBox[{"11272", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"18192", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"5752", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"20784", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"8136", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"480", " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"936", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"4776", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"7344", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3504", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"246", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"672", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"426", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "2"]}], "-", 
   
   RowBox[{
    FractionBox["1", 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "480"}], "-", 
      RowBox[{"43712", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"12544", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"7200", " ", "\[Alpha]"}], "-", 
      RowBox[{"177728", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
      RowBox[{"8832", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
      RowBox[{"60096", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"213312", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"143296", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"76096", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"136960", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"46080", " ", 
       SuperscriptBox["\[Alpha]", "5"]}], "-", 
      RowBox[{"10880", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"29440", " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"18560", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"2400", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"24576", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"45088", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"72768", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"23008", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"83136", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"32544", " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1920", " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1920", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"1872", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"1680", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"9552", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"14688", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"7008", " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"328", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"896", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"568", " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
      RowBox[{"2720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"7360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"4640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"107520", " ", 
      SuperscriptBox["\[Pi]", "16"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "70560"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"3959760", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"8608768", " ", 
       SuperscriptBox["\[Pi]", "6"]}], "-", 
      RowBox[{"624960", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"29053920", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
      RowBox[{"15168768", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}], "-", 
      RowBox[{"144480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"64200640", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"5837760", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"6921600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"53230240", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"16497600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "-", 
      RowBox[{"13881840", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"14088480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"]}], "+", 
      RowBox[{"4102560", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"]}], "-", 
      RowBox[{"102960", " ", 
       SuperscriptBox["\[Alpha]", "8"]}], "-", 
      RowBox[{"2217600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"1881600", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"11222400", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"1612800", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"17136000", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"8131200", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"483840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"483840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"4589760", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"1317120", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"756000", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"18661440", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"927360", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"6310080", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"22397760", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"15046080", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"7990080", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"14380800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"4838400", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1142400", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3091200", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1948800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"126000", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"1058400", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"1290240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"2367120", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"3820320", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"1207920", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"4364640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"1708560", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"65520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"58800", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"334320", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"514080", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"245280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"8610", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"23520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"14910", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"315", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "5"]}], "+", 
      RowBox[{"315", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
      RowBox[{"554400", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"510720", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2805600", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"443520", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"4284000", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2032800", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"285600", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"772800", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"487200", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120960", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "5"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120960", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "5"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.931608297667334*^9, 3.931608339979381*^9}, 
   3.9316118078852243`*^9, {3.931611847481514*^9, 3.931611890308508*^9}, {
   3.931612014259777*^9, 3.9316120250620127`*^9}, 3.931612113758399*^9, {
   3.931612258919642*^9, 3.931612327813588*^9}, {3.9316124886970863`*^9, 
   3.9316124970853233`*^9}, {3.931612719244247*^9, 3.9316127299512997`*^9}},
 CellLabel->
  "In[743]:=",ExpressionUUID->"785c67d1-2221-402b-b538-073751935d32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]p", "0"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["3", "4"], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[Alpha]", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], 
    SuperscriptBox["\[Pi]", "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[Alpha]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"], " ", "\[Pi]", " ", 
       "\[Lambda]"}], "]"}]}], 
    SuperscriptBox["\[Pi]", "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{
      SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]p", "1"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[Alpha]", "2"], 
    SuperscriptBox["\[Pi]", "4"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]p", "2"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", "6"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Alpha]", "3"], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]p", "3"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", "\[Alpha]"}], 
     SuperscriptBox["\[Pi]", "6"]], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"7", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"26", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "8"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]p", "4"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "8"]}]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "2"]}], "+", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"23", " ", "\[Alpha]"}], "+", 
        RowBox[{"3", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "8"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "10"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "-", 
     RowBox[{"118", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
     RowBox[{"238", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"130", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["\[Alpha]", "5"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"68", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"46", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "10"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]p", "5"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
     SuperscriptBox["\[Pi]", "10"]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "3"]}], "-", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"26", " ", "\[Alpha]"}], "+", 
        RowBox[{"3", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "10"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "2"]}], "-", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "32"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"208", " ", "\[Alpha]"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"356", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"28", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "10"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"480", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"3040", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
      RowBox[{"6616", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
      RowBox[{"7740", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"3096", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"4620", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "-", 
      RowBox[{"252", " ", 
       SuperscriptBox["\[Alpha]", "6"]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5340", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2700", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"210", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"390", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]p", "6"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "12"]}]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "4"]}], "+", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"82", "+", 
        RowBox[{"142", " ", "\[Alpha]"}], "+", 
        RowBox[{"15", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "3"]}], "+", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "272"}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"1472", " ", "\[Alpha]"}], "+", 
      RowBox[{"200", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"2320", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"1120", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"164", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"448", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"284", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "2"]}], "-", 
   
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "264"}], "+", 
      RowBox[{"4152", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"4320", " ", "\[Alpha]"}], "+", 
      RowBox[{"9128", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"14640", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"4496", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"17688", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"7104", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"480", " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"816", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"4416", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"6960", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3360", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"246", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"672", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"426", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4608", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3552"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"94880", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"26496", " ", 
       SuperscriptBox["\[Pi]", "6"]}], "-", 
      RowBox[{"5088", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"397024", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
      RowBox[{"17280", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}], "+", 
      RowBox[{"84288", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"470624", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"275424", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"159264", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"290400", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"]}], "+", 
      RowBox[{"3168", " ", 
       SuperscriptBox["\[Alpha]", "7"]}], "-", 
      RowBox[{"30336", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"83712", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"53376", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"3168", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"49824", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"51840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"109536", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"175680", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"53952", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"212256", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"85248", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"4896", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"4320", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"26496", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"41760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"20160", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"984", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"2688", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"1704", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
      RowBox[{"7584", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"20928", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"13344", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPhi]p", "7"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
     SuperscriptBox["\[Pi]", "14"]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "5"]}], "-", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"92", "+", 
        RowBox[{"152", " ", "\[Alpha]"}], "+", 
        RowBox[{"15", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "4"]}], "-", 
   
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1144"}], "+", 
      RowBox[{"840", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"5640", " ", "\[Alpha]"}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"8448", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"3952", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"552", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1464", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"912", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "3"]}], "+", 
   
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "808"}], "+", 
      RowBox[{"5344", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"7808", " ", "\[Alpha]"}], "+", 
      RowBox[{"11832", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"22336", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"6008", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"24912", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"9576", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"480", " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"1144", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5640", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"8448", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3952", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"276", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"732", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"456", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}], "2"]}], "+", 
   
   RowBox[{
    FractionBox["1", 
     RowBox[{"768", " ", 
      SuperscriptBox["\[Pi]", "14"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1440"}], "-", 
      RowBox[{"145344", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"37632", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"31584", " ", "\[Alpha]"}], "-", 
      RowBox[{"584128", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
      RowBox[{"26496", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
      RowBox[{"237504", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"696896", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"545088", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"248512", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"509568", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"168960", " ", 
       SuperscriptBox["\[Alpha]", "5"]}], "-", 
      RowBox[{"34176", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"91392", " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"57216", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"9696", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"64128", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"93696", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"141984", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"268032", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"72096", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"298944", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"114912", " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5760", " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5760", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"6864", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"33840", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"4320", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"50688", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"23712", " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"1104", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"2928", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"1824", " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
      RowBox[{"8544", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"22848", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"14304", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"107520", " ", 
      SuperscriptBox["\[Pi]", "16"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "97440"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"4576880", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"8877568", " ", 
       SuperscriptBox["\[Pi]", "6"]}], "-", 
      RowBox[{"786240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"32982880", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
      RowBox[{"15614208", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}], "+", 
      RowBox[{"97440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"72293760", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"6016320", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"9493120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"59963680", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"21512960", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "-", 
      RowBox[{"15834000", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"18017440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"]}], "+", 
      RowBox[{"5211360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"]}], "+", 
      RowBox[{"102960", " ", 
       SuperscriptBox["\[Alpha]", "8"]}], "-", 
      RowBox[{"2414720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"1881600", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"12028800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"1612800", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"18157440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"8543360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"483840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"483840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"5087040", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"1317120", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"1105440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"20444480", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"927360", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"8312640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"24391360", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"19078080", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"8697920", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"17834880", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"5913600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"1196160", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3198720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2002560", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"169680", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"1122240", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"1639680", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"2484720", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"4690560", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"1261680", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"5231520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"2010960", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"80080", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"58800", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"394800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"591360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"276640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"9660", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"25620", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"15960", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"315", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "5"]}], "+", 
      RowBox[{"315", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
      RowBox[{"603680", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"510720", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"3007200", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"443520", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"4539360", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2135840", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"299040", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"799680", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"500640", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120960", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "5"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"120960", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "5"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.931615451637505*^9, 3.931615494920272*^9}, {
  3.931615529712717*^9, 3.93161556194139*^9}, {3.931615641040601*^9, 
  3.931616001950378*^9}, {3.931616054811162*^9, 3.9316161958133917`*^9}, {
  3.931616681605651*^9, 3.9316167697237864`*^9}},
 CellLabel->
  "In[751]:=",ExpressionUUID->"48137cf9-ec8e-4e13-a113-e79892a45b4c"]
},
WindowSize->{1379.25, 741.75},
WindowMargins->{{0.75, Automatic}, {0.75, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3c5a08a0-6a5b-4992-a8f1-ba13724ea522"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 51736, 1376, 1490, "Input",ExpressionUUID->"785c67d1-2221-402b-b538-073751935d32"],
Cell[52297, 1398, 51647, 1374, 1473, "Input",ExpressionUUID->"48137cf9-ec8e-4e13-a113-e79892a45b4c"]
}
]
*)



==> Spectral-sums.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    622104,      15491]
NotebookOptionsPosition[    621640,      15476]
NotebookOutlinePosition[    622040,      15492]
CellTagsIndexPosition[    621997,      15489]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Gm1", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"8", "\[Pi]"}], "]"}], "-", "3", "-", 
   RowBox[{
    FractionBox["\[Alpha]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["u", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"2", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      FractionBox[
       RowBox[{"28", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gm2", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"186", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{
         SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{
         SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gm3", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Pi]", "6"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "6"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "8"]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"420", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"1288", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"2790", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"14880", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"45720", " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gm4", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"7560", " ", 
      SuperscriptBox["\[Pi]", "8"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "27720"}], " ", 
      SuperscriptBox["\[Pi]", "8"]}], "+", 
     RowBox[{"5880", " ", 
      SuperscriptBox["\[Pi]", "10"]}], "+", 
     RowBox[{"36960", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]"}], "-", 
     RowBox[{"7224", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]"}], "-", 
     RowBox[{"19600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"7200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "-", 
     RowBox[{"8820", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"47040", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"282240", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"144256", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"188160", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"147840", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"1317120", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"58590", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"312480", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"1874880", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1666560", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1249920", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"2291520", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"17498880", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"58121280", " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"5120640", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"12801600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"25754400", " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"945", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"5040", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"30240", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"20160", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"20160", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"25200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"282240", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1874880", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"15120", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"945", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5040", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"30240", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"40320", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"20160", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"75600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"282240", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1874880", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"30240", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"15120", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"20160", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"75600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"25200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gm5", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"340200", " ", 
      SuperscriptBox["\[Pi]", "10"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1723680", " ", 
      SuperscriptBox["\[Pi]", "10"]}], "-", 
     RowBox[{"453600", " ", 
      SuperscriptBox["\[Pi]", "12"]}], "+", 
     RowBox[{"48384", " ", 
      SuperscriptBox["\[Pi]", "14"]}], "-", 
     RowBox[{"2872800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]"}], "+", 
     RowBox[{"432180", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]"}], "+", 
     RowBox[{"2244480", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"257400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"826560", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"117600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "-", 
     RowBox[{"529200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"5292000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"1318590", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"14112000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"3175200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"30340800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"5544000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"19286400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"2648352", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"49392000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"151468800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"3515400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"35154000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"15233400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"93744000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"7812000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"281232000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"85932000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"181238400", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"49857920", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"656208000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"2756073600", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"2179548000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"11624256000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"46805850", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"96012000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"576072000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"480060000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"384048000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"385328160", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"5376672000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"35716464000", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"965790000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"1442246400", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"2166544800", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"56700", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"567000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"184275", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1512000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"252000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3780000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"945000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2419200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"529200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"10584000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"37396800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"70308000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"328104000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"576072000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"567000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2268000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"56700", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"567000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"368550", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1512000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"126000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6048000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2835000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3931200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2116800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10584000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"58564800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"70308000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"468720000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"576072000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1134000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6804000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"567000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"4536000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"184275", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"378000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2268000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2835000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1512000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3175200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"21168000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"140616000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2268000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2268000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"945000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2116800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"529200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gm6", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"74844000", " ", 
     SuperscriptBox["\[Pi]", "12"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"524462400", " ", 
      SuperscriptBox["\[Pi]", "12"]}], "-", 
     RowBox[{"165396000", " ", 
      SuperscriptBox["\[Pi]", "14"]}], "+", 
     RowBox[{"11108020", " ", 
      SuperscriptBox["\[Pi]", "16"]}], "-", 
     RowBox[{"1048924800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]"}], "+", 
     RowBox[{"253212960", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]"}], "-", 
     RowBox[{"14418360", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]"}], "+", 
     RowBox[{"973637280", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"134940960", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"509505920", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"25225200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"146871648", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "-", 
     RowBox[{"6350400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"]}], "+", 
     RowBox[{"155232000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"16735950", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"620928000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"48768720", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"5821200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"3682879200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"346998960", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"11807980800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"3455636800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"9624384000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"582637440", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"4725262080", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"153068160", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"3395700000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"6519744000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"39118464000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"33323136000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"26078976000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"40840159360", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"121701888000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"1031184000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"193347000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"4124736000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"859320000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"38669400000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"34544664000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"5378483880", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"98306208000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"29961624000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"101949724800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"10968742400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"55408953600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"3323773376", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"45114300000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"86619456000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"519716736000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"606336192000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"346477824000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"925224115200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"2425344768000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"149843925000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"287700336000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"1726202016000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"2557336320000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"1150801344000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"4867463462400", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"16111218816000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"35674841664000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "-", 
     RowBox[{"594074250", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"8554669200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"72873108000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"30046955400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"143633952000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"42949368000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"321064128000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"84772195200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"204467155200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"31918656000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"1182867840000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"3197686060800", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"7857622080000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"28811280960000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"27362267856000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "-", 
     RowBox[{"60448796100", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"59492664000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"356955984000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"317294208000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"237970656000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"168165930240", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"3331589184000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"22131271008000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"476639856000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"476639856000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"572177390400", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
     RowBox[{"16632000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2338875", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"66528000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2633400", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"623700000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"461538000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"59147550", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1397088000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"415245600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1292860800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"116424000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"671932800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"34927200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"727650000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1397088000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8382528000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8227296000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5588352000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"11378505600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"39118464000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4833675000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"9280656000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"55683936000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"72182880000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"37122624000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"123535843200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"519716736000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1726202016000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"126735840000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"392881104000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"356955984000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"38981250", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"74844000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"449064000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"498960000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"299376000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"773388000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"4191264000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"27841968000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"149688000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"16632000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4677750", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"66528000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"36313200", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"623700000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"748440000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"177442650", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1962576000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"584337600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2556892800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"465696000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1476921600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"174636000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"727650000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1397088000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8382528000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"12884256000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"5588352000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"23967820800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"39118464000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4833675000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9280656000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"55683936000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"103118400000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"37122624000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"236966083200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"519716736000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1726202016000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"126735840000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"608332032000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"356955984000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"77962500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"149688000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"898128000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1496880000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"598752000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3093552000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8382528000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"55683936000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"449064000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"38981250", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"74844000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"449064000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"997920000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"299376000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"2744280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"4191264000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"27841968000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"449064000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"149688000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"2338875", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"33679800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"286902000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"177442650", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"565488000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"110880000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1613304000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"698544000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1037836800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"349272000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4656960000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"15849187200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"30935520000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"135085104000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"215450928000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"498960000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1896048000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"498960000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2744280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"424116000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"59147550", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"58212000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"349272000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"465696000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"232848000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"349272000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3259872000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"21654864000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"349272000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"349272000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"116424000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"174636000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"34927200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gm7", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"102162060000", " ", 
      SuperscriptBox["\[Pi]", "14"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"990269280000", " ", 
      SuperscriptBox["\[Pi]", "14"]}], "-", 
     RowBox[{"364251888000", " ", 
      SuperscriptBox["\[Pi]", "16"]}], "+", 
     RowBox[{"44556111600", " ", 
      SuperscriptBox["\[Pi]", "18"]}], "-", 
     RowBox[{"1581465600", " ", 
      SuperscriptBox["\[Pi]", "20"]}], "-", 
     RowBox[{"2310628320000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]"}], "+", 
     RowBox[{"656351295600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]"}], "-", 
     RowBox[{"45346501200", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]"}], "+", 
     RowBox[{"2537480225280", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"510153483840", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"12013081080", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"1617024689280", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"198774864288", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"596886466176", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "-", 
     RowBox[{"9961660800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "-", 
     RowBox[{"125822336640", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"]}], "+", 
     RowBox[{"1536796800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"]}], "-", 
     RowBox[{"1854052200", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"2101259160000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"877996719600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"52859406600", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"12577890124800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"8032578153600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"1428251945120", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"30742657545600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"9539834304000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"292272788808", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"32409067891200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"6857097287040", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"15733349632000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"243761044800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"4660486871040", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"39060362880", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"648918270000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"5537435904000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"41530769280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"17777476516800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"55374359040000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"15689401728000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"182735384832000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"65037953780800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"118131965952000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"43598078684160", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"193810256640000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"594351453696000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"117297180000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"13958364420000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"8484496020000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"819320802300", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"83553127257600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"64153737648000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"11338206079200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"252235855872000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"100894342348800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"5502332515680", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"307937940710400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"78510912480000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"174496498176000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"5293109101280", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"64181680442880", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"948219976704", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"8621342730000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"73568791296000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"551765934720000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"323472779229600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"735687912960000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"104222454336000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"3053104838784000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1473419403456000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1986357364992000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"1165341331714560", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"3862361543040000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"14762804120064000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"28635174067500", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"244353485376000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"1832651140320000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"1364306960016000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"2443534853760000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"12217674268800000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"7751435563872000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"7982213855616000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"7325950209177600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"25657115964480000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"117452575304064000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"56812185349920000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
     RowBox[{"302998321866240000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
     RowBox[{"937053117000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"19173548394000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"4577144071500", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"78039705744000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"7490017735200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"347142139344000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"317540871648000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"42524912069640", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"742722716736000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"272152261180800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"633646530316800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"50830459680000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"320462555212800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"10691360359680", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"631045206792000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"753486814080000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"4520920884480000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"5092315051824000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"3013947256320000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"5531310821836800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"21097630794240000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"4191943159404000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"5005305264960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"30031831589760000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"45881964928800000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"20021221059840000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"62399472303168000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"280297094837760000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"930986779282560000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"43574411560680000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "-", 
     RowBox[{"106629148289664000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "-", 
     RowBox[{"9208348899750", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"45476192361600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"357312939984000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"159166673265600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"563038572096000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"245427069888000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"1082766484800000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"267804243907200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"684308418393600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"70954841717760", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"5305555775520000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"10894074525734400", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"35244049080240000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"102039913527552000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"214517695968576000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"239100425764200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"130122680688000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"780736084128000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"759048970680000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"520490722752000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"286269897513600", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"7286870118528000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"48405637215936000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"911192494212000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
     RowBox[{"654570934617600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
     RowBox[{"654630869692800", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "15", "]"}]}], "-", 
     RowBox[{"662161500", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"225134910000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"111684573000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"9010126125", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1347631084800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"932323392000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"164145421440", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3612753144000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1280532052800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"58402644300", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4102222924800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"960272913600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2176228454400", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"55621566000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"736172236800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9989179200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"139053915000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1186593408000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8899450560000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4389159574800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"11865934080000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2669835168000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"43310659392000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"18120270168000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"28082710656000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"13495522360320", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"62296153920000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"210422564352000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"923715292500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"7882370496000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"59117778720000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"38508664194000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"78823704960000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6568642080000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"354706672320000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"196730830296000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"231216201216000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"173249498822400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"827648902080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3420948795264000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2748976710480000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"13439441695680000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"67611986442000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"80730730080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"484384380480000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"625663158120000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"322922920320000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"768556550361600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4520920884480000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"30031831589760000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"568452404520000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1364285770848000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"780736084128000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"7449316875", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"63567504000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"476756280000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"266188923000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"635675040000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"105945840000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2542700160000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1231620390000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1652755104000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1017080064000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"6674587920000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"24621813216000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"44338334040000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"197059262400000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"242192190240000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"238378140000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"953512560000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"4351347000", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"225134910000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"187170984000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"27030378375", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1347631084800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1239566328000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"193633680240", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4979454480000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2530692964800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"233610577200", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"7026328108800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2027500675200", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4696326835200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"278107830000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2014787174400", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"59935075200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"139053915000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1186593408000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8899450560000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6873589522800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"11865934080000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"296648352000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"61109560512000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"38168754624000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"39948644736000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"35509655301120", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"62296153920000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"293484102912000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"923715292500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"7882370496000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"59117778720000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"55012377420000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"78823704960000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"13137284160000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"472942229760000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"377368487496000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"310039906176000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"420493186713600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"827648902080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4524480664704000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2748976710480000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"17104743976320000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"67611986442000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"80730730080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"484384380480000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"968768760960000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"322922920320000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1608156143193600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4520920884480000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"30031831589760000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"568452404520000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2208843628992000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"780736084128000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"14898633750", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"127135008000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"953512560000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"798566769000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1271350080000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"105945840000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6992425440000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4926481560000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4576860288000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5085400320000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"13349175840000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"67042527552000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"88676668080000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"512354082240000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"484384380480000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"715134420000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3814050240000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"7449316875", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"63567504000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"476756280000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"532377846000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"635675040000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"211891680000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"4449725280000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"4370265900000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"2924105184000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"5721075360000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"6674587920000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"42420714336000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"44338334040000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"315294819840000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"242192190240000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"715134420000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"4767562800000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"238378140000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"1907025120000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"3689185500", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"75486411000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"27030378375", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"307242936000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"15008994000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1366701336000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1599782184000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"350415865800", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3475023552000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1296777081600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3643124284800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"556215660000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1990570982400", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"149837688000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2484429948000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2966483520000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"17798901120000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"25239830616000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"11865934080000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"33266993760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"83061538560000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"16503713226000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"19705926240000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"118235557440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"215123028120000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"78823704960000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"351028232755200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1103531869440000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3665302280640000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"343105602840000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1049499491040000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"844557858144000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"266188923000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"317837520000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1907025120000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3019456440000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1271350080000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4449725280000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"17798901120000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"118235557440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"953512560000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"266188923000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"317837520000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1907025120000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4370265900000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1271350080000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8581613040000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"17798901120000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"118235557440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1907025120000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"953512560000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"675404730000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2479132656000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"9010126125", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"44497252800", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"349621272000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"233610577200", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"550918368000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"197765568000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1313728416000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"556215660000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"839091052800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"199783584000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5191346160000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"13032750931200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"34485370920000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"115608100608000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"209899898208000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"556215660000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1589187600000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"556215660000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2415565152000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"826377552000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"58402644300", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"31783752000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"190702512000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"278107830000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"127135008000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"149837688000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1779890112000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"11823555744000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"190702512000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"190702512000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"55621566000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"59935075200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9989179200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "15"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.930013345510459*^9, 3.9300133533317537`*^9}, {
  3.9300140900065804`*^9, 3.930014197091214*^9}, {3.930014262441009*^9, 
  3.930014270287417*^9}, {3.930021022664836*^9, 3.930021024422374*^9}, {
  3.9300395530569057`*^9, 3.9300395739192247`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"b0d3c8f1-8aa5-442c-85ba-a69332324a3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gp1", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"8", "\[Pi]"}], "]"}], "-", "1", "-", 
   RowBox[{
    FractionBox["\[Alpha]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["u", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      FractionBox[
       RowBox[{"28", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gp2", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "4"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "16"}], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"336", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"224", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"1176", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"1488", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"168", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gp3", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"60", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "80"}], " ", 
      SuperscriptBox["\[Pi]", "8"]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}], "+", 
     RowBox[{"144", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"1680", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"5040", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"1400", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"10080", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"2576", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"8820", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"70560", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"47040", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"164640", " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"9300", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"44640", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"29760", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"312480", " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"91440", " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"150", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"960", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1260", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"10080", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8400", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"35280", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"22320", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2520", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"150", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"720", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"720", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5040", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gp4", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"22680", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "45360"}], " ", 
      SuperscriptBox["\[Pi]", "10"]}], "+", 
     RowBox[{"67200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]"}], "-", 
     RowBox[{"37968", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]"}], "+", 
     RowBox[{"163520", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"28800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"952560", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"52920", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"1411200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"2610720", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"8184960", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"739312", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"5644800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"591360", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"555660", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"20744640", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"71124480", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"15805440", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"118540800", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"33586560", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"62233920", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"497871360", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"331914240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"871274880", " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
     RowBox[{"351540", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"10624320", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"18748800", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"8541120", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"42497280", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"9166080", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"104993280", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"629959680", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"419973120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"2204858880", " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"813697920", " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"26243280", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"76809600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"51206400", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"537667200", " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"103017600", " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"68040", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5670", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"100800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"243600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"685440", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"103320", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"645120", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"100800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"79380", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2963520", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"10160640", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2822400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"20321280", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"7150080", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"13335840", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"106686720", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"82978560", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"248935680", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"7499520", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"44997120", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"38747520", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"314979840", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"38404800", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2835", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"105840", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"362880", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"120960", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"846720", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"362880", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"952560", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"7620480", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"6773760", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"26671680", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"11249280", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"22680", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"181440", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"181440", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"1270080", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"22680", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"5670", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"171360", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"302400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"206640", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"887040", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"302400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1693440", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10160640", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8184960", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"35562240", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"26248320", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"120960", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"725760", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"725760", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5080320", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"181440", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"211680", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"103320", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"302400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"302400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2116800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"151200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"100800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gp5", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"272160", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "403200"}], " ", 
      SuperscriptBox["\[Pi]", "12"]}], "+", 
     RowBox[{"64512", " ", 
      SuperscriptBox["\[Pi]", "14"]}], "+", 
     RowBox[{"352800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]"}], "-", 
     RowBox[{"1496460", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]"}], "+", 
     RowBox[{"3138240", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"300600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"1955520", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"117600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "+", 
     RowBox[{"8467200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"4233600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"7408800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"74088000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"1697262", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"139708800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"59505600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"212714880", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"6431040", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"66796800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"2648352", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"44452800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"689018400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"48157200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"1363219200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"1348401600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"4563820800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"416539200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"3141331200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"480748800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"233377200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"6223392000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"22404211200", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"4563820800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"34850995200", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"10372320000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"13069123200", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
     RowBox[{"104552985600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
     RowBox[{"69701990400", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"146374179840", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
     RowBox[{"13124160", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"142959600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"19608120", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"131241600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"426535200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"993686400", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"99681120", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"663707520", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"49857920", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"319901400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"6955804800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"18111340800", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"5205916800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"30973017600", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"8513205120", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"30316809600", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"198437299200", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"132291532800", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"463020364800", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"10025920800", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"45334598400", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"30223065600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"317342188800", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"60247530", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"710488800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"806500800", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"556869600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"2073859200", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"385328160", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"6720840000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"32260032000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"21506688000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"112910112000", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"92862806400", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"1120316400", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"2163369600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"1442246400", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"15143587200", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"2166544800", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"604800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"372960", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"529200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6060600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"237195", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10684800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6667920", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"20677440", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1096200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8709120", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"529200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6350400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"98431200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8599500", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"194745600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"230025600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"749347200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"88670400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"620928000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"118258560", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"50009400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1333584000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4800902400", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1140955200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8534937600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2953641600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3734035200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"29872281600", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"22404211200", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"52276492800", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"22850100", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"496843200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1293667200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"479656800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2699827200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"949314240", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4330972800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"28348185600", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"22311072000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"99218649600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"22667299200", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"480060000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2304288000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2035454400", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"16130016000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1081684800", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"226800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"3515400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"368550", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"6955200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"9550800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"30240000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"4498200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"29635200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"6955200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"3572100", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"95256000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"342921600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"93139200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"685843200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"272361600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"400075200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"3200601600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"2667168000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"7468070400", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"154677600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1012435200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"918691200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"7087046400", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"576072000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"85050", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"2268000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"8164800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"2494800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"18144000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"8164800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"19051200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"152409600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"139708800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"533433600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"168739200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"340200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"2721600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"2721600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"19051200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"272160", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"211680", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2305800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"474390", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2116800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8744400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"18144000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3288600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"16571520", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2116800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5159700", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"112190400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"292118400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"101606400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"584236800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"196721280", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"488980800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3200601600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2430086400", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"7468070400", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"323416800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1462406400", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1218672000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10236844800", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1497787200", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"368550", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8013600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"20865600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8996400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"49593600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"20865600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"69854400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"457228800", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"402192000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1600300800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"731203200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2494800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"16329600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"16329600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"114307200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2721600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2608200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"11793600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"11793600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"82555200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"5896800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"237195", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2797200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3175200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3288600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10281600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3175200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"26460000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"127008000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"99489600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"444528000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"365601600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1890000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9072000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9072000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"63504000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2268000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"5896800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1096200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2116800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2116800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"14817600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1058400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"529200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gp6", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"748440000", " ", 
      SuperscriptBox["\[Pi]", "12"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"485100000", " ", 
      SuperscriptBox["\[Pi]", "14"]}], "-", 
     RowBox[{"708592500", " ", 
      SuperscriptBox["\[Pi]", "16"]}], "-", 
     RowBox[{"279417600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]"}], "+", 
     RowBox[{"7031898720", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]"}], "-", 
     RowBox[{"208165320", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]"}], "-", 
     RowBox[{"9268237440", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"5310708480", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"14756797440", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"335042400", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "-", 
     RowBox[{"3759364224", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "-", 
     RowBox[{"76204800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"]}], "-", 
     RowBox[{"10187100000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"34345080000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"251039250", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"5867769600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"311628240000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"41197149840", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"396307296000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"570326248800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"4956779520", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"1232231616000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"196438334400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"833761420800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"7719946080", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"134629608960", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"1836817920", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"360623340000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"9168390000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"3129477120000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"1047233880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"4058540640000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"12664602720000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"387476535600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"26144173440000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"9687252960000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"34015677696000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"1561478688000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"12648303360000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"1114745829120", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"64178730000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"5647728240000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"66745879200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"4963155120000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"145129501440000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"115692857280000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"408005579520000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"36928916640000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"279305832960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"48376500480000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"16173039960000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
     RowBox[{"373776923520000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"1380099409920000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
     RowBox[{"268352663040000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"2070149114880000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"632545562880000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"603793491840000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
     RowBox[{"4830347934720000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
     RowBox[{"3220231956480000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "-", 
     RowBox[{"5635405923840000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "-", 
     RowBox[{"41891850000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"2900205000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"230985216000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"270771732000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"129929184000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"2484122256000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"76830082560", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"3596769792000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"1901159568000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"5722108761600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"145335836800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1616896512000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"39885280512", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"60904305000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"5099720472000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"47315877840000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"4839862104000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"71894148480000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"93332463840000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"255527395200000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"27638824752000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"174624823296000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"24927154560000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"32969530440000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"648779725440000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1928149090560000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"470921109120000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"3031680960000000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"890505753984000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1782628404480000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"12223737630720000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"8149158420480000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"21391540853760000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"9254360808000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"132342154560000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"264684309120000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"97818114240000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"467992546560000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"122649849907200", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"1127785317120000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"6122263150080000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"4081508766720000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"21427921025280000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"3567484166400000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "-", 
     RowBox[{"8911113750", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"386227472400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"1729944216000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"429212044800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"1064581056000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"5673541104000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"10443033216000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"1123231586400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"6845425171200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"383023872000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"6309860634000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"94925144160000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"196947495360000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"70084919520000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"344214541440000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"92961583545600", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"403653650400000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"2235620217600000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"1490413478400000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"5216447174400000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"300554044560000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"1084351847040000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"722901231360000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"7590462929280000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"637379886528000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "-", 
     RowBox[{"863493523200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"5473325088000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"4283471808000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"4204148256000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"12374474112000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"2017991162880", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"49973837760000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"199895351040000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"133263567360000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"699633728640000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"619675588224000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"6315478092000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"8579517408000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"5719678272000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"60056621856000", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"6866128684800", " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
     RowBox[{"727650000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2678445000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"35083125", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"419126400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"23501016000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4465996920", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"29006208000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"54395787600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"844905600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"107540294400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"25262344800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"92159020800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1542618000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"19545926400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"419126400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"51517620000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1637212500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"447068160000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"177022692000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"579791520000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2063615400000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"82478642400", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4121409600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1902290544000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6267647232000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"384082776000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2806594560000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"309948629760", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"13752585000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1210227480000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"14302688400000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1240788780000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"31099178880000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"28279389600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"97796160000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10515803760000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"76541794560000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"15417021312000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4620868560000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"106793406720000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"394314117120000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"86256213120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"657190195200000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"225452747520000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"215640532800000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1725124262400000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1265091125760000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2415173967360000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4350307500", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"364265748000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3379705560000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"445213692000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"5135296320000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8089638480000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"21098024640000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3078599832000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"17695117440000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3227743411200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4709932920000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"92682817920000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"275449870080000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"79401168000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"498928066560000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"172430463744000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"381991800960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2619372349440000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1976655985920000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6111868815360000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"80556094080000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"437304510720000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"349076407680000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3061131575040000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"450704331000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6780367440000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"14067678240000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6621947640000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"30416601600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10749733948800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"57664807200000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"319374316800000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"253725151680000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1117810108800000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"542175923520000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3569559840000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"14278239360000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"12850415424000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"99947675520000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4289758704000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1839915000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"70166250", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"15966720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"7301448000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"20706840000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"82785780000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"4181908500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"160997760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"90278496000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"281790432000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"22577940000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"150486336000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"20706840000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"982327500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"86444820000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1021620600000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"101288880000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"2221369920000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2269103760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"7725896640000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"969617880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"6836417280000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1587091968000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"495093060000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"11442150720000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"42247941120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"10268596800000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"77454558720000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"29567039040000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"30805790400000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"246446323200000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"197157058560000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"431281065600000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"168211890000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"3310100640000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"9837495360000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"3268853280000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"20169959040000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"8082420192000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"27285128640000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"187098024960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"157647409920000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"654843087360000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"109326127680000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2059457400000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"11406225600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"10519074720000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"79843579200000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"3569559840000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"23388750", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"2058210000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"24324300000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"2713095000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"52889760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"59958360000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"201579840000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"29064420000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"199584000000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"52889760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"23575860000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"544864320000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"2011806720000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"537878880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"4023613440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"1695133440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"2200413600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"17603308800000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"15256200960000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"41074387200000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"649645920000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"4454714880000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"4145359680000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"31183004160000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"1901037600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"420997500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"9729720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"35925120000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"10478160000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"77837760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"35925120000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"78586200000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"628689600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"586776960000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"2200413600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"556839360000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"1122660000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"8981280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"8981280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "+", 
     RowBox[{"62868960000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"748440000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "6"]}], "+", 
     RowBox[{"675675000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"70166250", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3725568000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5381006400", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2095632000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"44607024000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2534716800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"60806592000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"46626148800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"120539865600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6170472000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"46542988800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2095632000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"982327500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"82253556000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"763159320000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"94623606000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1159583040000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1754509680000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4638332160000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"639517032000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3759098112000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"672651302400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"531766620000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"10464189120000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"31099178880000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8654960160000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"54765849600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"18411757056000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"28752071040000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"197157058560000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"145129501440000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"345024852480000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"298527768000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4269101760000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8538203520000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3944278800000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"17942601600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5975092569600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"36380171520000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"197492359680000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"151584048000000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"691223258880000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"172620201600000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4847645880000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"17489545920000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"15005523456000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"122426821440000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9994767552000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"70166250", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5875254000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"54511380000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8363817000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"82827360000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"148274280000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"377213760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"67733820000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"368032896000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"82827360000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"75966660000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1494884160000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4442739840000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1432015200000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8885479680000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3466641024000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6161158080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"42247941120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"34815432960000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"98578529280000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2598583680000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"14106597120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"12683563200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"98746179840000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8744772960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2713095000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"53388720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"158669280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"58128840000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"355259520000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"158669280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"440082720000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3017710080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2752263360000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10561985280000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3526649280000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"10478160000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"71850240000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"71850240000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"502951680000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8981280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2407482000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"34428240000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"68856480000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"38170440000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"167650560000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"68856480000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"293388480000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1592680320000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1383117120000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"5574381120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2784196800000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"20956320000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"113762880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"113762880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"796340160000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"28440720000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"14968800000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"35083125", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1520580600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6810804000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2534716800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4191264000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"27692280000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"45305568000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9255708000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"40036550400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4191264000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"24841971000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"373721040000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"775383840000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"324822960000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1550767680000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"503231097600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1589187600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8801654400000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6552342720000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"20537193600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1183283640000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4269101760000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3452404032000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"29883712320000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5018739264000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1774426500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"26694360000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"55384560000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"29563380000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"133721280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"55384560000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"227026800000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1257379200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1096714080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4400827200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2134550880000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8108100000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"44906400000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"44906400000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"314344800000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"7484400000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"19085220000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"68856480000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"68856480000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"481995360000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"34428240000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"9879408000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"844905600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"5355504000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4191264000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6170472000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"14902272000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4191264000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"48898080000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"195592320000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"149954112000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"684573120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"606336192000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3492720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"13970880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"13970880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"97796160000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3492720000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"9779616000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1542618000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2095632000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2095632000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"14669424000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1047816000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"419126400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gp7", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"87567480000", " ", 
      SuperscriptBox["\[Pi]", "14"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16345929600", " ", 
      SuperscriptBox["\[Pi]", "16"]}], "-", 
     RowBox[{"158933895120", " ", 
      SuperscriptBox["\[Pi]", "18"]}], "+", 
     RowBox[{"1897758720", " ", 
      SuperscriptBox["\[Pi]", "20"]}], "-", 
     RowBox[{"6659452800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]"}], "+", 
     RowBox[{"921527006400", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]"}], "-", 
     RowBox[{"188437289040", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]"}], "-", 
     RowBox[{"844943299200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"1832666355520", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"13703169480", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     RowBox[{"3039837440640", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"523326900096", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "-", 
     RowBox[{"1910979278208", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "+", 
     RowBox[{"10704657600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "-", 
     RowBox[{"235344869760", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"]}], "-", 
     RowBox[{"1536796800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"]}], "-", 
     RowBox[{"343264521600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"6992425440000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"347873165640", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"139848508800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"39348284976000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"19726903516320", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"62539396920", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"35674083244800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"151173554051520", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"8219819768160", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"221962467767040", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"114959369004480", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"332037794088", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"282280831472640", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"19708468940160", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"102328904181504", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"261670019520", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"8963865630720", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"39060362880", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"73420467120000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"10011881880000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"407149863120000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"460546566480000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"5878272500100", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"371641055385600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"3266098355520000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"432096506281440", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"4664202038496000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"4799777751568800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"76876914834720", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"10510251111360000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"1918162853006400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"7246644601996800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{"173516213270400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"1611817066379520", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"82175548815360", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"70083173160000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"2709882695520000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"93444230880000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"19062623099520000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"5731246160640000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"28313601956640000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"60551861610240000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"2061665257251600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"132441623233920000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"44915526976320000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"159818706343296000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
     RowBox[{"8178792830208000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"63375953921280000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"7013190259595520", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     RowBox[{"367936659090000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"20604452909040000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
     RowBox[{"217818502181280000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"16679795212080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"497123308281600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
     RowBox[{"354527411958720000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"1282054847673600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
     RowBox[{"114832577059200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"873890447189760000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
     RowBox[{"161056323267840000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
     RowBox[{"41208905818080000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "-", 
     RowBox[{"879123324119040000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
     RowBox[{"3296712465446400000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "-", 
     RowBox[{"622712354584320000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
     RowBox[{"4835178282654720000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
     RowBox[{"1501835678703360000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
     RowBox[{"1153849362906240000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "-", 
     RowBox[{"9230794903249920000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "-", 
     RowBox[{"6153863268833280000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "+", 
     RowBox[{"9230794903249920000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "7"]}], "-", 
     RowBox[{"2955888936000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"2040970932000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"9782584812000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"76290085872000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"969360652260", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"3715974662400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"403783812432000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"76598499257280", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"398059710048000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"758945597810400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"6250949184480", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1363049534246400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"233546207294400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"898983461376000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"5681990586272", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"124666380174336", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"948219976704", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"42860389572000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"1540018135656000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"73404575244000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"8205547686336000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"4014097175088000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"8229194797824000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"34631194774176000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"1360034058342960", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"58739424936192000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"26019705007296000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"77748549624345600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"3878739357292800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"27861552246528000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"2182022323633152", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"620736676560000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"31367893388832000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"277469294422320000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"26284749715224000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"501555234660480000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"481277836559520000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1445074983031680000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"150521746991616000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"986226431718528000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"165934408768128000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"110801496765960000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"2074088148612480000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"6604638238598400000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"1479284470984320000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"9964892781043200000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"3022684143583104000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"4136589212595840000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"29199453265382400000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"19466302176921600000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"40879234571535360000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"139903279015500", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"5412866046588000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"33773142443040000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"4795437150504000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"39794710475520000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"68069899497600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"152895466563840000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"19050263155123200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"103298690560665600", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"13320534081254400", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"62814117834468000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"956643895247040000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"2375115877854720000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"689076828760320000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"3782591953620480000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"1092553303813171200", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"3887053068618720000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"23091404368032000000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"15394269578688000000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"53879943525408000000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"600585959413440000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "-", 
     RowBox[{"2726984896796160000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "-", 
     RowBox[{"1817989931197440000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
     RowBox[{"19088894277573120000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "-", 
     RowBox[{"2514597485400", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"41071758928200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"5415343233300", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"98030172240000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"214042153525200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"38058772752000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"1302071346576000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"48310614392040", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"1508511356352000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"966154623033600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"2508726658838400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"54564942432000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"657935313235200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"10691360359680", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"96120025501500", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"3919880599034400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"25284864661056000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"3464155627732800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"30613092846336000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"50279098693824000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"114895975049856000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"14492511561528000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"78373392761664000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"10653278398963200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"22654051994574000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"350936483657760000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"884970263136960000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"252606454420320000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"1403745934631040000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"409120735441017600", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"949393385740800000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"5696360314444800000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"3797573542963200000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"9968630550278400000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"14734367373726000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"153376854190560000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"244544914373760000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"112261846656960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"446187212190720000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"113048394627168000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"1283860800462240000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"5946302654772480000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"3964201769848320000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"20812059291703680000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"5585920675695360000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"98646609028968000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "-", 
     RowBox[{"279462108429504000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "-", 
     RowBox[{"186308072286336000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
     RowBox[{"1956234759006528000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
     RowBox[{"10894647213450", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"184340994037200", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"466362993096000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"180822002961600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"204178822848000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"1675194432912000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"2542954430016000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"287479657745280", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"1646052546378240", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"70954841717760", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"2506875103933200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"28650001187808000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"49114287750528000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"20919048486336000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"87314289334272000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"23320191443028480", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"119375004949200000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"573000023756160000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"382000015837440000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"1337000055431040000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"96669391762944000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"290008175288832000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
     RowBox[{"193338783525888000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"2030057227021824000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"374816633615424000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"271631095936200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"1078159354272000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"613435494672000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"814815833832000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"1970429164704000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"286269897513600", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"9564017030568000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"32790915533376000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
     RowBox[{"21860610355584000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"114768204366816000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"107183910978144000", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
     RowBox[{"978137248888800", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
     RowBox[{"981856401926400", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
     RowBox[{"654570934617600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
     RowBox[{"6872994813484800", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
     RowBox[{"654630869692800", " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
     RowBox[{"24518894400", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"515350836000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"36261044820", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"9989179200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2863186326000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1826412948360", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10660124475", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2568127161600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"12986144851680", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1036975179240", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"18001227404160", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"12521018830320", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"66348582300", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"27755730562560", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2837669234400", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"12589344383616", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"59708048400", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1430831001600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"9989179200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"10488638160000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1660701042000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"58164266160000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"74072034036000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1251220370400", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"53091579340800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"510701327136000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"83995133302080", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"710557559712000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"876296053432800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"18908365956480", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1822624426022400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"422800888910400", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1473494742720000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"48242650135680", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"394038853528320", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"25407951528960", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"15017822820000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"580689149040000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"23361057720000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4084847807040000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1396768765392000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6067200419280000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"14467169316600000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"587065234555800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"31076881355520000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"12273677239824000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"42170936423616000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2606426582760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"19130258923776000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2467724690471040", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"105124759740000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5886986545440000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"62233857766080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5361362746740000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"142035230937600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"112444557825600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"401810192784000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"40928573125440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"304254415745280000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"62935727766912000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"14717466363600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"313972615756800000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1177397309088000000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"244636996443840000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1883835694540800000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"642771716146560000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"494506869816960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3956054958535680000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2857150803386880000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4615397451624960000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3061456398000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"110001295404000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6747520279500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"586110549024000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"344924087508000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"587799628416000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2836808838864000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"151287322226040", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4623573322368000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2617322355648000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"7240295116454400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"501837999062400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3179823328281600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"319475538590208", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"88676668080000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4481127626976000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"39638470631760000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4430384866908000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"71650747808640000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"79040470148640000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"231978163697280000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"29137182538464000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"182602994910336000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"36152755025587200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"23743177878420000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"444447460416960000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1415279622556800000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"358785799051680000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2383628837990400000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"816889466352960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1181882632170240000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8342700932966400000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6141154853433600000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"14599726632691200000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4486722702462000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"68331706803360000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"169651134132480000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"58906643796000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"314168766912000000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"108339353887564800", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"555293295516960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3298772052576000000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2507066759957760000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"11545702184016000000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1363492448398080000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6865716107250", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"279991471359600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1806061761504000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"326656716586200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2186649489024000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4415970935376000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9521612964864000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1673259710522400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8094754975507200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1435099480214400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3236293142082000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"50133783379680000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"126424323305280000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"42989113767600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"232504502630400000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"80443328680915200", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"203441439801600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1220648638809600000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"925658551097280000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2848180157222400000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"91704342890160000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"424735903912320000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"343220932454400000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2973151327386240000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"139731054214752000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"179062507423800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2046428656272000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3508163410752000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2013945661728000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"7795918690560000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2770768498417920", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"17053572135600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"81857146250880000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"65485717000704000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"286500011878080000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"145004087644416000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"683144073612000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2342208252384000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2137729754160000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"16395457766688000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "11", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"490928200963200", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "13", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"374594220000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"67540473000", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"2077295220000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2941132194000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"63425612250", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1896127833600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"19814899104000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"3951537670080", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"26957162232000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"39080128487400", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1110842132400", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"77713997961600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"22525372069200", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"72926456803200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"3221510292000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"23341079361600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1896127833600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1072701630000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"41477796360000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1907025120000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"291774843360000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"111815239536000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"433371458520000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1139924265480000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"54126008036100", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"2412386776800000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1093551771312000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"3646867704480000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"268286650632000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1877784068160000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"280590776706240", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"11263367115000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"630748558440000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"6667913332080000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"638257469850000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"15218060457600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"13242382433280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"46855607198400000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"5367481119000000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"39113085211200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"9020483087616000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"2102495194800000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"44853230822400000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"168199615584000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"38125246199040000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"291546000345600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"108582196282560000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"88304798181600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"706438385452800000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"549452077574400000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"989013739633920000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"3167023860000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"160040272392000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1415659665420000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"182350196028000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2558955278880000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"3190248701640000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"9197037289440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1365339175200000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"8247774671136000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1903892755564800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1695941277030000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"31746247172640000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"101091401611200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"28613004900480000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"187994536329600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"72088219371168000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"126630282018240000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"893860814246400000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"720054544809600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"2085675233241600000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"19831903411320000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"117813287592000000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"100534005411840000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"824693013144000000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"115581897931500", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1790492263560000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"4515154403760000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1781842542480000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"9445495419360000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"3820062817771200", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"14531531414400000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"87189188486400000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"74110810213440000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"305162159702400000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"106183975978080000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"609056147700000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2923469508960000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2728571541696000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"20464286562720000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"585552063096000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"25540515000", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"987566580000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"51081030000", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"6947020080000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"2949078132000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"10318368060000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"29678078430000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"1622248377750", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"62023721760000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"31858670844000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"103575680208000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"8939180250000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"60044048064000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"10318368060000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"536350815000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"30035645640000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"317519682480000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"33432534135000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"724669545600000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"687482555760000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"2412386776800000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"307719692280000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"2204521038720000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"563080950432000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"150178228200000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"3203802201600000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"12014258256000000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"2950167860640000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"22426615411200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"9064090395360000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"8409980779200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"67279846233600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"56066538528000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"117739730908800000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"40379554215000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"755863027920000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"2406938133600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"752344112520000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"4898330236800000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"2082916403568000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"6030013429440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"42564800678400000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"37244200593600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"148976802374400000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"19635547932000000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"345988843200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"2075933059200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"1954836964080000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"14531531414400000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"487244918160000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"9577693125", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"536350815000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"5669994330000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"651283132500", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"12940527600000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"13292419140000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"46313467200000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"6521344830000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"46041035040000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"12940527600000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"5363508150000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"114421507200000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"429080652000000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"113467994640000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"858161304000000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"374412598560000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"450534684600000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"3604277476800000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"3203802201600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"8409980779200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"107678811240000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"760085726400000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"717858741600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"5320600084800000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
     RowBox[{"259491632400000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
     RowBox[{"76621545000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "+", 
     RowBox[{"1634592960000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"6129723600000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "+", 
     RowBox[{"1736755020000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"13076743680000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"6129723600000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"12872419560000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "+", 
     RowBox[{"102979356480000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "+", 
     RowBox[{"97258281120000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"360427747680000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
     RowBox[{"76008572640000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "+", 
     RowBox[{"153243090000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "6"]}], "-", 
     RowBox[{"1225944720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "6"]}], "-", 
     RowBox[{"1225944720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "13"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "6"]}], "+", 
     RowBox[{"8581613040000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "13"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "6"]}], "-", 
     RowBox[{"87567480000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "14"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "7"]}], "+", 
     RowBox[{"47675628000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"39518879400", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"157783626000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1338285148200", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"31980373425", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"59935075200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6769939176000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1833324653160", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6520209696000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"15749832898800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"265394329200", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"25983974016000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6640014981600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"21587351385600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"298540242000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4077314841600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"59935075200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"691296606000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"24839002188000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1436228293500", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"132347543328000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"75031903346400", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"132728948352000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"624932131824000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"31518887400000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1027759404672000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"557245453564800", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1565184510489600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"104776197926400", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"672459435648000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"67912857492480", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"10011881880000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"505933764336000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4475311200360000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"483407030106000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8089600559040000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8683638883920000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"25630417612800000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3114140237208000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"19703383539840000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3825933125414400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1787120915580000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"33453034655040000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"106526423203200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"26351273108160000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"175675154054400000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"58981998531456000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"66719180848320000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"470958923635200000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"340137000403200000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"659342493089280000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4513009000500", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"174608582148000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1089456207840000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"193364401230000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1283700337920000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2598367131360000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5573961993600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"928092823257600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4560063937228800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"765186924902400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2026261865628000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"30859480491840000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"76616641221120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"25597998185760000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"137626188860160000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"46045655489433600", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"125388808665120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"744884011872000000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"551214168785280000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1738062694368000000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"29060610939360000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"131950882103040000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"102628463857920000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"923656174721280000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"237651086673000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2473820228880000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3944272812480000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2328504914736000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8663560633728000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2874705968534400", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"20707432265520000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"95908107335040000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"74207687089536000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"335678375672640000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"180190989538560000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1559183738112000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4677551214336000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4102138168128000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"32742858500352000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1728772757712000", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "11", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"49378329000", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1774214442000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"126851224500", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"9453395952000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6298177485600", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9480639168000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"50495300856000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3332526397200", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"80313000768000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"54205826875200", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"142456592678400", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"12886041168000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"74079752947200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"9480639168000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1430268840000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"72276252048000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"639330171480000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"79952028156000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1155657222720000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1406431026000000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4073405656320000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"586124170632000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3571476644736000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"807205592793600", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"382954481910000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"7168507426080000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"22827090686400000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6320834760240000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"41649428620800000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"15661253095488000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"19062623099520000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"134559692467200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"106526423203200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"235479461817600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"144732990402000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2204248606560000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5472617230080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2140908129360000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"11249268750720000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4424036743526400", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"17912686952160000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"106412001696000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"88676668080000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"372442005936000000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"65975441051520000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1479102304680000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6850579095360000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6269317838784000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"47954053667520000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2338775607168000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"51081030000", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2581294716000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"22833220410000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3244496755500", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"41273472240000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"56155078980000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"160190110080000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"26817540750000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"158392057824000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"41273472240000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"27353891565000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"512036244720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1630506477600000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"499640581440000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3261012955200000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1361234530656000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2042423903520000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"14417109907200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"12414733531200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"33639923116800000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"639738819720000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3800428632000000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3521730532320000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"26603000424000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1712644773840000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"651283132500", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"12191339160000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"38821582800000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"13042689660000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"84453969600000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"38821582800000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"97258281120000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"686529043200000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"638853415200000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2402851651200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"633404772000000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1736755020000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"12259447200000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"12259447200000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"85816130400000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1225944720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "13"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"36395233875", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1408133727000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"8785937160000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1871268399000", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"10352422080000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"24201056880000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"50127517440000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"10692962280000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"48601897344000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"10352422080000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"16340821497000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"248866778160000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"617876138880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"233610577200000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1235752277760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"471925149696000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1011200069880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"6007129128000000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"4885798357440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"14016634632000000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"468719531280000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2128240033920000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1891768919040000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"14897680237440000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"1453153141440000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1167201535500", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"17776198440000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"44134009920000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"19206467280000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"99710170560000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"44134009920000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"144457152840000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"858161304000000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"778066248960000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"3003564564000000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"1064120016960000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"5159184030000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"30648618000000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"30648618000000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"214540326000000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"5108103000000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2519997480000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"11442150720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"11442150720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
     RowBox[{"80095055040000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"5721075360000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
     RowBox[{"9899990100", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"161699838300", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"31980373425", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"385945560000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1023058436400", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"149837688000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5582589012000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"398091493800", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6138804672000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"5565789028800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"12435014592000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"597080484000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4433638809600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"149837688000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"378425297250", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"15432600783600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"99546711264000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"16091319043800", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"120523987584000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"225982476720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"500403391488000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"78616051113600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"397729159027200", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"67308905664000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"89189181081000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1381639699440000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3484134894240000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1111318888680000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"6087224183040000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1997570672697600", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3737769235200000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"22426615411200000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"16259296173120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"39246576969600000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"58009320369000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"603845882640000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"962775253440000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"536564220192000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2040407905536000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"646466985964800", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"5054570080560000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"23410640373120000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"17593450947072000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"81937241305920000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"21991813683840000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"776744952984000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2200489042752000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1833740868960000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"15403423299264000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1475656037856000", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"27030378375", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1102328627400", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"7110479376000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1461257998200", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8608856256000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"19388088720000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"40919310432000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8636099472000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"39764198073600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8608856256000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"12741311583000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"197377099920000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"497733556320000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"185934949200000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"995467112640000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"382650947078400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"800950550400000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4805703302400000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"3924657696960000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"11213307705600000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"361040720040000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1672188598080000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1493146182528000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"11705320186560000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1100244521376000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"455046842250", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"7049182140000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"17776198440000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"7611073470000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"40047527520000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"17776198440000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"57210753600000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"343264521600000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"311798607120000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1201425825600000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"418047149520000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1362160800000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8172964800000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"8172964800000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"57210753600000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1021620600000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "12"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"935634199500", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"9739449720000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"15528633120000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"10692962280000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"38685366720000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"15528633120000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"81525323880000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"377590973760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"324194270400000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1321568408160000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"709413344640000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"5823237420000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"26970783840000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"26970783840000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"188795486880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6742695960000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"5721075360000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1529025498000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"4331671344000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"4331671344000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
     RowBox[{"30321699408000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"2165835672000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
     RowBox[{"10660124475", " ", 
      SuperscriptBox["\[Pi]", "20"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"180372792600", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"456323868000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"265394329200", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"199783584000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1990268280000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2687997312000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"597080484000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2302959859200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"199783584000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2452911060600", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"28033269264000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"48057033024000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"23583543984000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"96114066048000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"30292034572800", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"116805288600000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"560665385280000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"411154615872000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1308219232320000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"94588445952000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"283765337856000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"224084532672000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"1986357364992000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"366748173792000", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"175207932900", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2002376376000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3432645216000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2193078888000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8390910528000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"3432645216000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"16686469800000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"80095055040000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"69415714368000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"280332692640000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"141882668928000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"595945350000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2860537680000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"2860537680000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"20023763760000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"476756280000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "11"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1525620096000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4576860288000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"4576860288000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"32038022016000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2288430144000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"1443890448000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"66348582300", " ", 
      SuperscriptBox["\[Pi]", "18"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"263351088000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"149837688000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"298540242000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"581188608000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"149837688000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"2336105772000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"8009505504000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"6038912880000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"28033269264000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"26180730576000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"166864698000", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"572107536000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"572107536000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4004752752000", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"143026884000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "10"], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"422269848000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"59708048400", " ", 
      SuperscriptBox["\[Pi]", "16"], " ", 
      SuperscriptBox["\[Alpha]", "6"], " ", 
      RowBox[{
       SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"59935075200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "7"], " ", 
      RowBox[{
       SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"59935075200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"419545526400", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"29967537600", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "9"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{
       SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}], "-", 
     RowBox[{"9989179200", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "8"], " ", 
      RowBox[{
       SubscriptBox["u", "15"], "[", "\[Alpha]", "]"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.9300143661842422`*^9, 3.930014472430889*^9}, {
  3.930014837181325*^9, 3.9300148456909637`*^9}, {3.930039493413227*^9, 
  3.930039520220673*^9}, {3.930201499804969*^9, 3.930201506443117*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"36467506-56ec-427e-8990-6c71f1af4806"]
},
WindowSize->{1434., 741.75},
WindowMargins->{{Automatic, 2.25}, {0.75, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dafb315f-3158-4088-b809-6d4b2060c0a6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 158403, 3921, 5189, "Input",ExpressionUUID->"b0d3c8f1-8aa5-442c-85ba-a69332324a3b"],
Cell[158964, 3943, 462672, 11531, 14859, "Input",ExpressionUUID->"36467506-56ec-427e-8990-6c71f1af4806"]
}
]
*)



==> WKB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     59353,       1469]
NotebookOptionsPosition[     58881,       1452]
NotebookOutlinePosition[     59396,       1471]
CellTagsIndexPosition[     59353,       1468]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"n_", ",", "\[Alpha]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"n", "+", 
        FractionBox["3", "4"], "-", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Alpha]", "2"], 
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"]}]], 
         RowBox[{
          SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Alpha]"}], 
          SuperscriptBox["\[Pi]", "2"]], 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "2"]}], 
         SuperscriptBox["\[Pi]", "4"]], 
        RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
       FractionBox[
        SuperscriptBox["\[Alpha]", "2"], 
        SuperscriptBox["\[Pi]", "4"]]}], 
      RowBox[{"n", "+", 
       FractionBox["3", "4"], "-", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Alpha]", "2"], 
         RowBox[{"2", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        RowBox[{
         SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], 
         SuperscriptBox["\[Pi]", "6"]], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], 
         SuperscriptBox["\[Pi]", "6"]], " ", 
        RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Alpha]", "3"]}], 
        SuperscriptBox["\[Pi]", "6"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
        SuperscriptBox["\[Pi]", "4"]]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", 
          FractionBox["3", "4"], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Alpha]", "2"], 
            RowBox[{"2", 
             SuperscriptBox["\[Pi]", "2"]}]], 
           RowBox[{
            SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"], 
       " "}]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", 
          FractionBox["3", "4"], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Alpha]", "2"], 
            RowBox[{"2", 
             SuperscriptBox["\[Pi]", "2"]}]], 
           RowBox[{
            SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}]}], ")"}], "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Alpha]", "4"]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "8"]}]], 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["\[Alpha]", "4"]}], 
          SuperscriptBox["\[Pi]", "8"]], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"24", " ", 
           SuperscriptBox["\[Alpha]", "4"]}], 
          SuperscriptBox["\[Pi]", "8"]], " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"29", " ", 
           SuperscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], 
             SuperscriptBox["\[Pi]", "6"]], " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"8", " ", "\[Alpha]"}], "+", 
               RowBox[{"Log", "[", "256", "]"}], "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
            SuperscriptBox["\[Pi]", "6"]]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", 
          FractionBox["3", "4"], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Alpha]", "2"], 
            RowBox[{"2", 
             SuperscriptBox["\[Pi]", "2"]}]], 
           RowBox[{
            SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}]}], ")"}], "4"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Alpha]", "5"]}], 
          SuperscriptBox["\[Pi]", "10"]], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "4"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"112", " ", 
           SuperscriptBox["\[Alpha]", "5"]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "10"]}]], 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"104", " ", 
           SuperscriptBox["\[Alpha]", "5"]}], 
          SuperscriptBox["\[Pi]", "10"]], 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"53", " ", 
              SuperscriptBox["\[Alpha]", "5"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "10"]], 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"209", " ", 
           SuperscriptBox["\[Alpha]", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"19", " ", "\[Alpha]"}], "+", 
             RowBox[{"24", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "10"]}]], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], 
             SuperscriptBox["\[Pi]", "8"]], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", 
                RowBox[{"24", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"4", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"7", " ", "\[Alpha]"}], "+", 
                   RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                 RowBox[{
                  SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
             SuperscriptBox["\[Pi]", "8"]], " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"13", " ", "\[Alpha]"}], "+", 
                   RowBox[{"26", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{
               SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"20", "+", 
                RowBox[{"52", " ", "\[Alpha]"}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"3", " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
               ")"}]}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "8"]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", 
          FractionBox["3", "4"], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Alpha]", "2"], 
            RowBox[{"2", 
             SuperscriptBox["\[Pi]", "2"]}]], 
           RowBox[{
            SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}]}], ")"}], "5"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"32", " ", 
           SuperscriptBox["\[Alpha]", "6"]}], 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "12"]}]], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "5"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"248", " ", 
           SuperscriptBox["\[Alpha]", "6"]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "12"]}]], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "4"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"352", " ", 
           SuperscriptBox["\[Alpha]", "6"]}], 
          SuperscriptBox["\[Pi]", "12"]], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"79", " ", 
              SuperscriptBox["\[Alpha]", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]}]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "12"]], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"368", " ", 
              SuperscriptBox["\[Alpha]", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"27", " ", "\[Alpha]"}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"], " ", 
              RowBox[{
               SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "12"]}]], " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"1354", " ", 
           SuperscriptBox["\[Alpha]", "6"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"23", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"56", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"14", " ", "\[Alpha]"}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "12"]}]], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]}], 
             SuperscriptBox["\[Pi]", "10"]], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"24", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"71", "+", 
                    RowBox[{"31", " ", "\[Alpha]"}], "+", 
                    RowBox[{"24", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"Log", "[", "256", "]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"3", " ", "\[Alpha]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                 RowBox[{
                  SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
             SuperscriptBox["\[Pi]", "10"]], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["\[Pi]", "10"]], "2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"52", "+", 
                    RowBox[{"3", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"35", "+", 
                    RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"52", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "+", 
                 RowBox[{"4", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"41", "+", 
                    RowBox[{"29", " ", "\[Alpha]"}]}], ")"}], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "+", 
                 RowBox[{"48", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"26", "+", 
                 RowBox[{"48", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"41", "+", 
                    RowBox[{"29", " ", "\[Alpha]"}], "+", 
                    RowBox[{"24", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Pi]", "10"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"73", "+", 
                 RowBox[{"172", " ", "\[Alpha]"}], "+", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"24", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"24", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"66", " ", "\[Alpha]"}], "+", 
                    RowBox[{"79", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "+", 
                    RowBox[{"59", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"224", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"Log", "[", "16", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{
                    RowBox[{"Log", "[", "4", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"Log", "[", "256", "]"}]}], ")"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"45", " ", "\[Alpha]"}], "+", 
                    RowBox[{"59", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"28", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"28", " ", "\[Alpha]"}], "+", 
                    RowBox[{"24", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", 
          FractionBox["3", "4"], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Alpha]", "2"], 
            RowBox[{"2", 
             SuperscriptBox["\[Pi]", "2"]}]], 
           RowBox[{
            SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}]}], ")"}], "6"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["\[Alpha]", "7"]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "14"]}]]}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "6"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2672", " ", 
           SuperscriptBox["\[Alpha]", "7"]}], 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "14"]}]], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "5"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"3136", " ", 
           SuperscriptBox["\[Alpha]", "7"]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "14"]}]], 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "4"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"527", " ", 
              SuperscriptBox["\[Alpha]", "7"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "5"]}]}], ")"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "14"]}]], 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2788", " ", 
              SuperscriptBox["\[Alpha]", "7"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"21", "+", 
                RowBox[{"99", " ", "\[Alpha]"}], "+", 
                RowBox[{"138", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"61", " ", 
                 SuperscriptBox["\[Alpha]", "3"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"], " ", 
              RowBox[{
               SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "14"]}]], 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "14"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7006", " ", 
            SuperscriptBox["\[Alpha]", "7"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"24", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"264", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"645", "+", 
                    RowBox[{"433", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"336", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"312", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"480", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Alpha]", "4"]}], "+", 
              RowBox[{"80", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"314", "+", 
                 RowBox[{"240", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
              RowBox[{"40", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "+", 
              RowBox[{"5", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"], " ", 
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"180", " ", 
           SuperscriptBox["\[Pi]", "14"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"99804", " ", 
            SuperscriptBox["\[Alpha]", "7"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "200"}], "-", 
              RowBox[{"35", " ", "\[Alpha]"}], "+", 
              RowBox[{"381", " ", 
               SuperscriptBox["\[Alpha]", "2"]}], "+", 
              RowBox[{"120", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"453", " ", 
               SuperscriptBox["\[Alpha]", "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"99", "+", 
                 RowBox[{"536", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"32", " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{
                  RowBox[{"Log", "[", "2", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"21", "+", 
                    RowBox[{"20", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"24", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"38", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
              RowBox[{"16", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"40", " ", "\[Alpha]"}], "+", 
                    RowBox[{"67", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"19", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
                    RowBox[{"600", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"6", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"19", " ", "\[Alpha]"}], "+", 
                 RowBox[{"20", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
               RowBox[{
                SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"80", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "5"]}], 
              SuperscriptBox["\[Pi]", "12"]]}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "4"]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"77", "+", 
                RowBox[{"380", " ", "\[Alpha]"}], "+", 
                RowBox[{"687", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"548", " ", 
                 SuperscriptBox["\[Alpha]", "3"]}], "+", 
                RowBox[{"167", " ", 
                 SuperscriptBox["\[Alpha]", "4"]}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"15", " ", "\[Alpha]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"], " ", 
                 RowBox[{
                  SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "12"]}]], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["\[Pi]", "12"]], "2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "61"}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"424", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1009", "+", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"255", "+", 
                    RowBox[{"98", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"308", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "-", 
                 RowBox[{"4", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"303", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"381", "+", 
                    RowBox[{"157", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "-", 
                 RowBox[{"240", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"77", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"303", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"381", "+", 
                    RowBox[{"157", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"240", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "-", 
                 RowBox[{"15", " ", "\[Alpha]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                  RowBox[{
                   SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "12"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "502"}], "-", 
                 RowBox[{"1595", " ", "\[Alpha]"}], "-", 
                 RowBox[{"1552", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "-", 
                 RowBox[{"456", " ", 
                  SuperscriptBox["\[Alpha]", "3"]}], "-", 
                 RowBox[{"240", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"24", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"172", " ", "\[Alpha]"}], "+", 
                 RowBox[{"527", " ", 
                  SuperscriptBox["\[Alpha]", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"250", "+", 
                    RowBox[{"353", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "\[Alpha]", " ", 
                  RowBox[{"Log", "[", "2", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"363", "+", 
                    RowBox[{"452", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"171", "+", 
                    RowBox[{
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"641", "+", 
                    RowBox[{"304", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"Log", "[", "2", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"61", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"40", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{"20", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "40"}], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"61", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"363", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"641", "+", 
                    RowBox[{"353", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"308", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"113", "+", 
                    RowBox[{"76", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"240", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"77", "+", 
                    RowBox[{"226", " ", "\[Alpha]"}], "+", 
                    RowBox[{"152", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"120", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"5", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"120", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
               RowBox[{
                SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Pi]", "12"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"61", "+", 
                    RowBox[{"334", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"60", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"302", "+", 
                    RowBox[{"596", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"77", "+", 
                 RowBox[{"149", " ", "\[Alpha]"}], "+", 
                 RowBox[{"120", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
              RowBox[{"32", " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"251", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"585", "+", 
                    RowBox[{"298", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"360", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"460", " ", 
                    SuperscriptBox["\[Alpha]", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "+", 
                    RowBox[{"167", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"163", "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"151", "+", 
                    RowBox[{"149", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"40", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"20", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"23", "+", 
                    RowBox[{"15", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"464", "+", 
                    RowBox[{"2104", " ", "\[Alpha]"}], "+", 
                    RowBox[{"2732", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"999", " ", 
                    SuperscriptBox["\[Alpha]", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"251", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"585", "+", 
                    RowBox[{"298", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"240", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"33", "-", 
                    RowBox[{"216", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"252", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"793", "+", 
                    RowBox[{"697", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"6", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"163", "+", 
                    RowBox[{"20", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"302", " ", "\[Alpha]"}], "+", 
                    RowBox[{"334", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"149", " ", "\[Alpha]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                    RowBox[{"480", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"149", " ", "\[Alpha]"}], "+", 
                    RowBox[{"120", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"77", "+", 
                    RowBox[{"149", " ", "\[Alpha]"}], "+", 
                    RowBox[{"120", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", "->", 
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["\[ExponentialE]", "EulerGamma"], 
      RowBox[{"(", 
       RowBox[{"n", "+", 
        FractionBox["3", "4"], "-", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Alpha]", "2"], 
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"]}]], 
         RowBox[{
          SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9317700900297823`*^9, 3.931770094781684*^9}, {
   3.931770137478395*^9, 3.931770203662005*^9}, {3.931771394152182*^9, 
   3.9317714367417793`*^9}, {3.931772445466612*^9, 3.931772481901833*^9}, {
   3.93178681781173*^9, 3.931786826293097*^9}, {3.9317869080506477`*^9, 
   3.93178693517178*^9}, 3.9317872500170183`*^9, {3.931787315382847*^9, 
   3.931787358710722*^9}, {3.931787407701021*^9, 3.931787444502618*^9}, {
   3.933743894680209*^9, 
   3.933743895188984*^9}},ExpressionUUID->"2ee5d9c6-a38c-4a41-9cdd-\
f46ec5307949"]
},
WindowSize->{1438.5, 741.75},
WindowMargins->{{0.75, Automatic}, {0.75, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.1,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"112b68eb-e424-4133-8f75-8a2279b9a45b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 58319, 1430, 2171, "Input",ExpressionUUID->"2ee5d9c6-a38c-4a41-9cdd-f46ec5307949"]
}
]
*)


